A framework for automated PDE-constrained optimisation

A generic framework for the solution of PDE-constrained optimisation problems based on the FEniCS system is presented. Its main features are an intuitive mathematical interface, a high degree of automation, and an efficient implementation of the generated adjoint model. The framework is based upon the extension of a domain-specific language for variational problems to cleanly express complex optimisation problems in a compact, high-level syntax. For example, optimisation problems constrained by the time-dependent Navier-Stokes equations can be written in tens of lines of code. Based on this high-level representation, the framework derives the associated adjoint equations in the same domain-specific language, and uses the FEniCS code generation technology to emit parallel optimised low-level C++ code for the solution of the forward and adjoint systems. The functional and gradient information so computed is then passed to the optimisation algorithm to update the parameter values. This approach works both for steady-state as well as transient, and for linear as well as nonlinear governing PDEs and a wide range of functionals and control parameters. We demonstrate the applicability and efficiency of this approach on classical textbook optimisation problems and advanced examples.

==> optimal_control/bump_function/optimal_control.py <==
""" Solves the mother problem in optimal control of PDEs """

from dolfin import *
from dolfin_adjoint import *

dolfin.set_log_level(ERROR)
dolfin.parameters["optimization"]["test_gradient"] = False

# Define the domain [-1, 1] x [-1, 1]
n = 200
mesh = RectangleMesh(-1, -1, 1, 1, n, n)
# Define the function spaces
V = FunctionSpace(mesh, "CG", degree = 1)
W = FunctionSpace(mesh, "DG", degree = 0)
# Define the functions
u = Function(V, name = "Solution")
m = Function(W, name = "Control")
v = TestFunction(V)

def save_plot(x, name):
    filename = "_".join(name.split()).lower()
    try:
        xcg = project(x, V, annotate = False)
        viz_x = plot(xcg,
                wireframe = False,
                title = name,
                rescale = True,
                axes = False,
                basename = name,
                )
        #viz_x.elevate(-65) # tilt camera
        try:
            viz_x.set_min_max(0, 0.5*x.vector().max()) # color scale
        except:
            pass
        viz_x.update(xcg)
        viz_x.write_png(filename)
        viz_x.write_pdf(filename)

    except:
        pass
    
    out = File(filename+".pvd")
    out << project(x, W, annotate = False)

# Solve the forward model to create the tape 
F = (inner(grad(u), grad(v)) - m*v)*dx 
bc = DirichletBC(V, 0.0, "on_boundary")
solve(F == 0, u, bc)

x = triangle.x
# Define the functional of interest
u_d = exp(-1/(1-x[0]*x[0])-1/(1-x[1]*x[1]))
J = Functional((0.5*inner(u-u_d, u-u_d))*dx)
u_dp = project(u_d, V)
save_plot(u_dp, "Desired state")

# Define the reduced functional
J_hat = ReducedFunctional(J, SteadyParameter(m))
# Solve the optimisation problem
m_opt = minimize(J_hat, method = "L-BFGS-B", bounds = (0.0, 0.5), 
                 options = {"gtol": 1e-16, "ftol": 1e-16})

save_plot(m, "Optimal control")
solve(F == 0, u, bc)
save_plot(u, "Optimal state")
save_plot(u-u_d, "Difference between optimal and desired state")


==> optimal_control/bump_function_transient/optimal_control_transient.py <==
""" Solves the mother problem in optimal control of PDEs """

from dolfin import *
from dolfin_adjoint import *

dolfin.set_log_level(ERROR)
#dolfin.parameters["optimization"]["test_gradient"] = True 

n = 200
mesh = Rectangle(-1, -1, 1, 1, n, n)
V = FunctionSpace(mesh, "CG", 1)
W = FunctionSpace(mesh, "DG", 0)
u = Function(V, name="State")
u_old = Function(u, name="OldState")
m = Function(W, name="Control")
v = TestFunction(V)

def save_plot(x, name):
    viz_x = plot(x,
            wireframe = False,
            title = name,
            rescale = True,
            axes = True,
            basename = name,
            )
    viz_x.elevate(-65) # tilt camera
    viz_x.set_min_max(0, 0.5*x.vector().max()) # color scale
    viz_x.update(x)
    filename = "_".join(name.split()).lower()
    viz_x.write_png(filename + ".png")
    viz_x.write_ps(filename, format="pdf")

bc = DirichletBC(V, 0.0, "on_boundary")
# Solve the forward model to create the tape
# Define the weak form
timestep = 0.01
F = ((u - u_old)*v/timestep + inner(grad(u), grad(v)) + u**3*v - m*v)*dx 
# Perform 10 timesteps
for t in range(11):
    solve(F == 0, u, bc)
    u_old.assign(u)
    adj_inc_timestep()

x = triangle.x
u_d = exp(-1/(1-x[0]*x[0])-1/(1-x[1]*x[1]))
u_dp = project(u_d, V, annotate = False)
save_plot(u_dp, "Desired state")

J = Functional((0.5*inner(u-u_d, u-u_d))*dx*dt[FINISH_TIME])

# Run the optimisation 
rf = ReducedFunctional(J, InitialConditionParameter(m))
m_opt = minimize(rf, algorithm = "scipy.l_bfgs_b", pgtol=2e-12, bounds = (0, 0.5), iprint = 1)
save_plot(m, "Optimal control")

# Solve the model again
u_old.vector()[:] = 0
for t in range(11):
    solve(F == 0, u, bc)
    u_old.assign(u)

save_plot(u, "Optimal state")
save_plot(u-u_d, "Difference between optimal and desired state")

